nabqr: Python package for improving probabilistic forecasts

We introduce the open-source Python package NABQR: Neural Adaptive Basis for (time-adaptive) Quantile Regression that provides reliable probabilistic forecasts. NABQR corrects ensembles (scenarios) with LSTM networks and then applies time-adaptive quantile regression to the corrected ensembles to obtain improved and more reliable forecasts. With the suggested package, accuracy improvements of up to 40% in mean absolute terms can be achieved in day-ahead forecasting of onshore and offshore wind power production in Denmark.

==> article.R <==
## Package and options
library("MASS")
options(prompt = "R> ", continue = "+  ", width = 70,
  useFancyQuotes = FALSE)


## Data
data("quine", package = "MASS")


## Visualization
par(mar = c(4, 4, 1, 1))
plot(table(quine$Days), xlab = "Days", ylab = "Frequency", axes = FALSE)
axis(2)
axis(1, at = 0:16 * 5, labels = FALSE)
axis(1, at = 0:8 * 10)
box()


## Poisson model
m_pois <- glm(Days ~ (Eth + Sex + Age + Lrn)^2, data = quine,
  family = poisson)
summary(m_pois)


## Negative binomial model
library("MASS")
m_nbin <- glm.nb(Days ~ (Eth + Sex + Age + Lrn)^2, data = quine)
summary(m_nbin)


## Comparison
BIC(m_pois, m_nbin)

